Reflexive tactics for algebra, revisited

Computational reflection allows us to turn verified decision procedures into efficient automated reasoning tools in proof assistants. The typical applications of such methodology include mathematical structures that have decidable theory fragments, e.g., equational theories of commutative rings and lattices. However, such existing tools are known not to cooperate with packed classes, a methodology to define mathematical structures in dependent type theory, that allows for the sharing of vocabulary across the inheritance hierarchy. Additionally, such tools do not support homomorphisms whose domain and codomain types may differ. This paper demonstrates how to implement reflexive tactics that support packed classes and homomorphisms. As applications of our methodology, we adapt the ring and field tactics of Coq to the commutative ring and field structures of the Mathematical Components library, and apply the resulting tactics to the formal proof of the irrationality of $\zeta(3)$ by Chyzak, Mahboubi, and Sibut-Pinote, to bring more proof automation.

==> elpi.py <==
# -*- coding: utf-8 -*-
"""
    pygments.lexers.elpi
    ~~~~~~~~~~~~~~~~~~~~~~

    Lexers for Coq-Elpi.

    :copyright: Copyright 2006-2019 by the Pygments team, see AUTHORS.
    :license: BSD, see LICENSE for details.
"""

import re

from pygments.lexer import RegexLexer, bygroups, using, words, include, default
from pygments.token import Text, Comment, Operator, Keyword, Name, String, \
    Number, Punctuation
from pygments.lexers.theorem import CoqLexer

__all__ = ['ElpiLexer', 'CoqElpiLexer']

class ElpiLexer(RegexLexer):
    """
    Lexer for the `Elpi <http://github.com/LPCIC/elpi>`_ programming language.
    .. versionadded::2.11
    """

    name = 'Elpi'
    aliases = ['elpi']
    filenames = ['*.elpi']
    mimetypes = ['text/x-elpi']

    lcase_re = r"[a-z]"
    ucase_re = r"[A-Z]"
    digit_re = r"[0-9]"
    schar2_re = r"([+*^?/<>`'@#~=&!])"
    schar_re = r"({}|-|\$|_)".format(schar2_re)
    idchar_re = r"({}|{}|{}|{})".format(lcase_re,ucase_re,digit_re,schar_re)
    idcharstarns_re = r"({}+|(?=\.[a-z])\.{}+)".format(idchar_re,idchar_re)
    symbchar_re = r"({}|{}|{}|{}|:)".format(lcase_re, ucase_re, digit_re, schar_re)
    constant_re = r"({}{}*|{}{}*|{}{}*|_{}+)".format(ucase_re, idchar_re, lcase_re, idcharstarns_re,schar2_re, symbchar_re,idchar_re)
    symbol_re=r"(,|<=>|->|:-|;|\?-|->|&|=>|\bas\b|\buvar\b|<|=<|=|==|>=|>|\bi<|\bi=<|\bi>=|\bi>|\bis\b|\br<|\br=<|\br>=|\br>|\bs<|\bs=<|\bs>=|\bs>|@|::|\[\]|`->|`:|`:=|\^|-|\+|\bi-|\bi\+|r-|r\+|/|\*|\bdiv\b|\bi\*|\bmod\b|\br\*|~|\bi~|\br~)"
    escape_re=r"\(({}|{})\)".format(constant_re,symbol_re)
    const_sym_re = r"({}|{}|{})".format(constant_re,symbol_re,escape_re)

    tokens = {
        'root': [ include('elpi') ],

        'elpi': [

            include('_elpi-comment'),

            # quotation
            (r'({{)([^}]*)(}})', bygroups(Punctuation,using(CoqLexer),Punctuation)),
            (r"(:before|:after|:if|:name)(\s*)(\")",bygroups(Keyword.Mode,Text.Whitespace,String.Double),'elpi-string'),
            (r"(:index)(\s*\()",bygroups(Keyword.Mode,Text.Whitespace),'elpi-indexing-expr'),
            (r"\b(external pred|pred)(\s+)({})".format(const_sym_re),bygroups(Keyword.Declaration,Text.Whitespace,Name.Function),'elpi-pred-item'),
            (r"\b(external type|type)(\s+)(({}(,\s*)?)+)".format(const_sym_re),bygroups(Keyword.Declaration,Text.Whitespace,Name.Function),'elpi-type'),
            (r"\b(kind)(\s+)(({}|,)+)".format(const_sym_re),bygroups(Keyword.Declaration,Text.Whitespace,Name.Function),'elpi-type'),
            (r"\b(typeabbrev)(\s+)({})".format(const_sym_re),bygroups(Keyword.Declaration,Text.Whitespace,Name.Function),'elpi-type'),
            (r"\b(accumulate)(\s+)(\")",bygroups(Keyword.Declaration,Text.Whitespace,String.Double),'elpi-string'),
            (r"\b(accumulate|namespace|local)(\s+)({})".format(constant_re),bygroups(Keyword.Declaration,Text.Whitespace,Text)),
            (r"\b(shorten)(\s+)({}\.)".format(constant_re),bygroups(Keyword.Declaration,Text.Whitespace,Text)),
            (r"\b(pi|sigma)(\s+)([a-zA-Z][A-Za-z0-9_ ]*)(\\)",bygroups(Keyword.Declaration,Text.Whitespace,Name.Variable,Text)),
            (r"\b(constraint)(\s+)(({}(\s+)?)+)".format(const_sym_re),bygroups(Keyword.Declaration,Text.Whitespace,Name.Function),'elpi-chr-rule-start'),
            (u'[\u00ab\u00bb]+', String.Atom), # «...»

            (r"(?=[A-Z_]){}".format(constant_re),Name.Variable),
            (r"(?=[a-z_]){}\\".format(constant_re),Name.Variable),
            (r"_",Name.Variable),
            (r"({}|!|=>|;)".format(symbol_re),Keyword.Declaration),
            (constant_re,Text),
            (r"\[|\]|\||=>",Keyword.Declaration),
            (r'"', String.Double, 'elpi-string'),
            (r'`', String.Double, 'elpi-btick'),
            (r'\'', String.Double, 'elpi-tick'),
            (r'\{[^\{]', Text, 'elpi-spill'),
            (r"\(",Text,'elpi-in-parens'),
            (r'\d[\d_]*', Number.Integer),
            (r'-?\d[\d_]*(.[\d_]*)?([eE][+\-]?\d[\d_]*)', Number.Float),
            (r"[\+\*\-/\^\.]", Operator),
        ],
        '_elpi-comment': [
            (r'%[^\n]*\n',Comment),
            (r'/\*',Comment,'elpi-multiline-comment'),
            (r"\s+",Text.Whitespace),
        ],
        'elpi-multiline-comment': [
            (r'\*/',Comment,'#pop'),
            (r'.',Comment)
        ],
        'elpi-indexing-expr':[
            (r'[0-9 _]+',Number.Integer),
            (r'\)',Text,'#pop'),
        ],
        'elpi-type': [
            (r"(ctype\s+)(\")",bygroups(Keyword.Type,String.Double),'elpi-string'),
            (r'->',Keyword.Type),
            (constant_re,Keyword.Type),
            (r"\(|\)",Keyword.Type),
            (r"\.",Text,'#pop'),
            include('_elpi-comment'),
        ],
        'elpi-chr-rule-start': [
            (r"\{",Text,'elpi-chr-rule'),
            include('_elpi-comment'),
        ],
        'elpi-chr-rule': [
           (r"\brule\b",Keyword.Declaration),
           (r"\\",Keyword.Declaration),
           (r"\}",Text,'#pop:2'),
           include('elpi'),
        ],
        'elpi-pred-item': [
            (r"[io]:",Keyword.Mode,'elpi-ctype'),
            (r"\.",Text,'#pop'),
            include('_elpi-comment'),
        ],
        'elpi-ctype': [
            (r"(ctype\s+)(\")",bygroups(Keyword.Type,String.Double),'elpi-string'),
            (r'->',Keyword.Type),
            (constant_re,Keyword.Type),
            (r"\(|\)",Keyword.Type),
            (r",",Text,'#pop'),
            (r"\.",Text,'#pop:2'),
            include('_elpi-comment'),
        ],
        'elpi-btick': [
            (r'[^` ]+', String.Double),
            (r'`', String.Double, '#pop'),
        ],
        'elpi-tick': [
            (r'[^\' ]+', String.Double),
            (r'\'', String.Double, '#pop'),
        ],
        'elpi-string': [
            (r'[^\"]+', String.Double),
            (r'"', String.Double, '#pop'),
        ],
        'elpi-spill': [
            (r'\{[^\{]', Text, '#push'),
            (r'\}[^\}]', Text, '#pop'),
            include('elpi'),
        ],
        'elpi-in-parens': [
            (r"\(", Operator, '#push'),
            (r"\)", Operator, '#pop'),
            include('elpi'),
        ],

    }

    def analyse_text(text):
        return ':-' in text

class CoqElpiLexer(RegexLexer):
    """
    For the `Coq <http://coq.inria.fr/>`_ theorem prover.

    .. versionadded:: 1.5
    """

    name = 'CoqElpi'
    aliases = ['coqelpi']
    filenames = ['*.v']
    mimetypes = ['text/x-coqelpi']

    flags = re.UNICODE

    keywords1 = (
        # Vernacular commands
        'Section', 'Module', 'End', 'Require', 'Import', 'Export', 'Variable',
        'Variables', 'Parameter', 'Parameters', 'Axiom', 'Axioms', 'Hypothesis',
        'Hypotheses', 'Notation', 'Local', 'Tactic', 'Reserved', 'Scope',
        'Open', 'Close', 'Bind', 'Delimit', 'Definition', 'Example', 'Let',
        'Ltac', 'Fixpoint', 'CoFixpoint', 'Morphism', 'Relation', 'Implicit',
        'Arguments', 'Types', 'Set', 'Unset', 'Contextual', 'Strict', 'Prenex',
        'Implicits', 'Inductive', 'CoInductive', 'Record', 'Structure',
        'Variant', 'Canonical', 'Coercion', 'Theorem', 'Lemma', 'Fact',
        'Remark', 'Corollary', 'Proposition', 'Property', 'Goal',
        'Proof', 'Restart', 'Save', 'Qed', 'Defined', 'Abort', 'Admitted',
        'Hint', 'Resolve', 'Rewrite', 'View', 'Search',
        'Show', 'Print', 'Printing', 'All', 'Graph', 'Projections', 'inside',
        'outside', 'Check', 'Global', 'Instance', 'Class', 'Existing',
        'Universe', 'Polymorphic', 'Monomorphic', 'Context'
    )
    keywords2 = (
        # Gallina
        'forall', 'exists', 'exists2', 'fun', 'fix', 'cofix', 'struct',
        'match', 'end',  'in', 'return', 'let', 'if', 'is', 'then', 'else',
        'for', 'of', 'nosimpl', 'with', 'as',
    )
    keywords3 = (
        # Sorts
        'Type', 'Prop', 'SProp',
    )
    keywords4 = (
        # Tactics
        'pose', 'set', 'move', 'case', 'elim', 'apply', 'clear', 'hnf', 'intro',
        'intros', 'generalize', 'rename', 'pattern', 'after', 'destruct',
        'induction', 'using', 'refine', 'inversion', 'injection', 'rewrite',
        'congr', 'unlock', 'compute', 'ring', 'field', 'replace', 'fold',
        'unfold', 'change', 'cutrewrite', 'simpl', 'have', 'suff', 'wlog',
        'suffices', 'without', 'loss', 'nat_norm', 'assert', 'cut', 'trivial',
        'revert', 'bool_congr', 'nat_congr', 'symmetry', 'transitivity', 'auto',
        'split', 'left', 'right', 'autorewrite', 'tauto', 'setoid_rewrite',
        'intuition', 'eauto', 'eapply', 'econstructor', 'etransitivity',
        'constructor', 'erewrite', 'red', 'cbv', 'lazy', 'vm_compute',
        'native_compute', 'subst',
        'ssrpattern', 'ppsimpl', 'rat_field', 'goal_to_lia',
    )
    keywords5 = (
        # Terminators
        'by', 'now', 'done', 'exact', 'reflexivity',
        'tauto', 'romega', 'omega', 'lia', 'nia', 'lra', 'nra', 'psatz',
        'assumption', 'solve', 'contradiction', 'discriminate',
        'congruence',
    )
    keywords6 = (
        # Control
        'do', 'last', 'first', 'try', 'idtac', 'repeat',
    )
    # 'as', 'assert', 'begin', 'class', 'constraint', 'do', 'done',
    # 'downto', 'else', 'end', 'exception', 'external', 'false',
    # 'for', 'fun', 'function', 'functor', 'if', 'in', 'include',
    # 'inherit', 'initializer', 'lazy', 'let', 'match', 'method',
    # 'module', 'mutable', 'new', 'object', 'of', 'open', 'private',
    # 'raise', 'rec', 'sig', 'struct', 'then', 'to', 'true', 'try',
    # 'type', 'val', 'virtual', 'when', 'while', 'with'
    keyopts = (
        '!=', '#', '&', '&&', r'\(', r'\)', r'\*', r'\+', ',', '-', r'-\.',
        '->', r'\.', r'\.\.', ':', '::', ':=', ':>', ';', ';;', '<', '<-',
        '<->', '=', '>', '>]', r'>\}', r'\?', r'\?\?', r'\[', r'\[<', r'\[>',
        r'\[\|', ']', '_', '`', r'\{', r'\{<', r'\|', r'\|]', r'\}', '~', '=>',
        r'/\\', r'\\/', r'\{\|', r'\|\}',
        # 'Π', 'Σ', # Not defined in the standard library
        'λ', '¬', '∧', '∨', '∀', '∃', '→', '↔', '≠', '≤', '≥',
    )
    operators = r'[!$%&*+\./:<=>?@^|~-]'
    prefix_syms = r'[!?~]'
    infix_syms = r'[=<>@^|&+\*/$%-]'

    tokens = {
        'root': [
            (r'\s+', Text),
            (r'false|true|\(\)|\[\]', Name.Builtin.Pseudo),
            (r'\(\*', Comment, 'comment'),
            (words(keywords1, prefix=r'\b', suffix=r'\b'), Keyword.Namespace),
            (words(keywords2, prefix=r'\b', suffix=r'\b'), Keyword),
            (words(keywords3, prefix=r'\b', suffix=r'\b'), Keyword.Type),
            (words(keywords4, prefix=r'\b', suffix=r'\b'), Keyword),
            (words(keywords5, prefix=r'\b', suffix=r'\b'), Keyword.Pseudo),
            (words(keywords6, prefix=r'\b', suffix=r'\b'), Keyword.Reserved),
            # (r'\b([A-Z][\w\']*)(\.)', Name.Namespace, 'dotted'),
            (r'\b([A-Z][\w\']*)', Name),
            (r'(%s)' % '|'.join(keyopts[::-1]), Operator),
            (r'(%s|%s)?%s' % (infix_syms, prefix_syms, operators), Operator),

            (r"[^\W\d][\w']*", Name),

            (r'\d[\d_]*', Number.Integer),
            (r'0[xX][\da-fA-F][\da-fA-F_]*', Number.Hex),
            (r'0[oO][0-7][0-7_]*', Number.Oct),
            (r'0[bB][01][01_]*', Number.Bin),
            (r'-?\d[\d_]*(.[\d_]*)?([eE][+\-]?\d[\d_]*)', Number.Float),

            (r"'(?:(\\[\\\"'ntbr ])|(\\[0-9]{3})|(\\x[0-9a-fA-F]{2}))'", String.Char),

            (r"'.'", String.Char),
            (r"'", Keyword),  # a stray quote is another syntax element

            (r'"', String.Double, 'string'),

            (r'[~?][a-z][\w\']*:', Name),
            (r'\S', Name.Builtin.Pseudo),
        ],
        'comment': [
            (r'[^(*)]+', Comment),
            (r'\(\*', Comment, '#push'),
            (r'\*\)', Comment, '#pop'),
            (r'[(*)]', Comment),
        ],
        'string': [
            (r'[^"]+', String.Double),
            (r'""', String.Double),
            (r'"', String.Double, '#pop'),
        ],
        'dotted': [
            (r'\s+', Text),
            (r'\.', Punctuation),
            (r'[A-Z][\w\']*(?=\s*\.)', Name.Namespace),
            (r'[A-Z][\w\']*', Name.Class, '#pop'),
            (r'[a-z][a-z0-9_\']*', Name, '#pop'),
            default('#pop')
        ],
    }

    def analyse_text(text):
        if 'Qed' in text and 'Proof' in text:
            return 1

